A generalized picture of colour decoherence in dense QCD media

We revisit the calculation of the soft gluon emission probability off a colour-singlet $q\bar q$ system that evolves in a quark-gluon plasma. The $q\bar q$ antenna is created in the presence of a medium and then emits a soft gluon outside. The gluon emission probability is modified with respect to the vacuum baseline due to interactions with the medium during the formation of the antenna and its propagation. Previous studies disregarded the former effect and found that the medium modification to the interference pattern of the antenna was controlled by the so-called critical angle $\theta_c$, that exclusively depends on medium properties. We find that accounting for medium interactions during the antenna formation enhances the total rate of emissions off the $q\bar q$ antenna. Interestingly, it also promotes the notion of a critical angle to a dynamic quantity, denoted $\tilde\theta_c$, that depends on both the medium and the antenna properties and is thus different for every splitting. As a consequence, depending on the region of parameter space, colour decoherence can either be delayed or accelerated with respect to previous estimates.

==> anc/tildeDeltaMedNum.m <==
(* ::Package:: *)

(*We present a simple Mathematica code that computes
- Fmed (eq. 3.27)
- TildeDeltaMed (eq. 3.30)
- DeltaMed (eq. 3.32)
within the medium model specified in section 4 of our paper.
This simple numerical implementation is provided to allow readers
to obtain numerical results for the expressions in the paper,
but is not optimised and we have used a more robust code to generate 
the plots in the paper.
*)


(*The function genDeltaMed evaluates Fmed, TildeDeltaMed and DeltaMed. 
The arguments are (note that quantities are defined as light-cone quantities, see the comment in section 4.1 of the paper):
- L: the medium length (in GeV^(-1));
- qhat: transport coefficient (in GeV^3);
- theta: the antenna opening angle;
- z: the energy-sharing fraction for the antenna legs;
- E: the total antenna energy (in GeV);
The optional arguments are:
- fMedOut (False by default): if set to True, outputs value of Fmed;
- printQ (False by default): if set to True, prints computed values
*)


genDeltaMed[Lval_, qhatVal_, thetaVal_, zVal_, eVal_,fMedOut_:False, printQ_:False]:=
Module[{psPoint, expRep, directFmed, quadNum, doublDipNum, fmedNum,
   genDeltaMedNum, deltaMedNum, qhat, theta, L, z, pt, S12, Q, tb, t,
   xi, Ttau, tf, s, x},
	psPoint = {qhat -> qhatVal, L -> Lval, theta -> thetaVal, z -> zVal, pt -> eVal};
	expRep = {S12[tb,t]-> Exp[-1/12*qhat*theta^2*(tb-t)^3],
		S12[L,t]-> Exp[-1/12*qhat*theta^2*(L-t)^3 ],
		Q[L,tb]->Exp[-1/4*qhat*theta^2*xi*(L-tb)*(tb-t)^2] + 
		Ttau*(L-tb)*(Exp[-1/4*qhat*xi*theta^2*(L-s)*(tb-t)^2] 
		Exp[-1/12*qhat*theta^2*((s-tb)^3+(s-t)^3-(tb-t)^3)]/.s->x*(L-tb)+tb),
		xi->(1-z)^2+z^2,tf->2/(z*(1-z)*pt*theta^2),
		Ttau->-qhat*z*(1-z)*theta^2 (tb-t)^2};
	directFmed = NIntegrate[2/tf*(Sin[(L-t)/tf]*S12[L,t])//.expRep/.tb ->y*(L-t)+t/.psPoint,
		{x,0,1},{y,0,1},{t,0,Lval}];
	quadNum = NIntegrate[2/tf*(((L-t)*Cos[(tb-t)/tf]*S12[tb,t]*Q[L,tb]/tf))//.expRep/.tb->y(L-t)+t/.psPoint,{x,0,1},{y,0,1},{t,0,Lval}];
	doublDipNum = NIntegrate[2/tf*(((L-t)*Cos[(tb-t)/tf]*Exp[-1/12*qhat*theta^2*((L-tb)^3+(L-t)^3)]/tf))//.expRep/.tb->y*(L-t)+t/.psPoint,{x,0,1},{y,0,1},{t,0,Lval}];
	fmedNum = quadNum - directFmed;
	genDeltaMedNum = (quadNum - doublDipNum)/(1 + fmedNum);
	deltaMedNum = 1 - Exp[-1/6*qhat*theta^2*L^3]/.psPoint//N;
  	If[printQ, Print[
    		"fmed: ", fmedNum, "\n",
    		"tildeDeltaMed: ", genDeltaMedNum, "\n",
    		"deltaMed: ", deltaMedNum
    	]];
  	If[fMedOut, {genDeltaMedNum,deltaMedNum,fmedNum}, {genDeltaMedNum,deltaMedNum}]
]


(*Examples*)
genDeltaMed[20, .3, .05, .3, 400]
genDeltaMed[20, .3, .05, .3, 400, True]
genDeltaMed[20, .3, .05, .3, 400, True, True]


(*Generate values of theta between thetaMin=0 and thetaMax such that
deltaMed(thetaMax)~tildeDeltaMed(thetaMax)~1.
For higher values, the numerics become less efficient and stable*)
thetaMax = .18;
thetaMin = 0;
increments = 1/1000;
thetaValJump = thetaMin;
thetaVals = {};
While[thetaValJump < thetaMax,
	AppendTo[thetaVals, thetaValJump + increments // Rationalize];
	thetaValJump = thetaValJump + increments;
]


thetaScan1 = {};
Monitor[For[ii = 1, ii <= Length[thetaVals], ii++,
  AppendTo[thetaScan1,genDeltaMed[20, 3/10, thetaVals[[ii]], 1/10, 400, True]];
], ii]


thetaScan3 = {};
Monitor[For[ii = 1, ii <= Length[thetaVals], ii++,
  AppendTo[thetaScan3,genDeltaMed[20, 3/10, thetaVals[[ii]], 30/100, 400, True]];
], ii]


thetaScan5 = {};
Monitor[For[ii = 1, ii <= Length[thetaVals], ii++,
  AppendTo[thetaScan5,genDeltaMed[20, 3/10, thetaVals[[ii]], 50/100, 400, True]];
], ii]


(*Plotting TildeDeltaMed*)
deltaMed = Table[{thetaVals[[i]], thetaScan1[[i, 2]]}, {i, 1, Length[thetaVals]}];
tildeDeltaMed1 = Table[{thetaVals[[i]], thetaScan1[[i, 1]]}, {i, 1, Length[thetaVals]}];
tildeDeltaMed3 = Table[{thetaVals[[i]], thetaScan3[[i, 1]]}, {i, 1, Length[thetaVals]}];
tildeDeltaMed5 = Table[{thetaVals[[i]], thetaScan5[[i, 1]]}, {i, 1, Length[thetaVals]}];
ListLinePlot[{tildeDeltaMed1, tildeDeltaMed3, tildeDeltaMed5, deltaMed}, PlotLegends -> {"z=.1", "z=.3", "z=.5", "DeltaMed"},
PlotLabel -> "L=20, E=400, qhat=.3", AxesLabel -> {"\[CapitalTheta]", "TildeDeltaMed"}]


(*Plotting Fmed*)
fmed1 = Table[{thetaVals[[i]], thetaScan1[[i, 3]]}, {i, 1, Length[thetaVals]}];
fmed3 = Table[{thetaVals[[i]], thetaScan3[[i, 3]]}, {i, 1, Length[thetaVals]}];
fmed5 = Table[{thetaVals[[i]], thetaScan5[[i, 3]]}, {i, 1, Length[thetaVals]}];
ListLinePlot[{fmed1, fmed3, fmed5}, PlotLegends -> {"z=.1", "z=.3", "z=.5"}, PlotLabel -> "L=20, E=400, qhat=.3", AxesLabel -> {"\[CapitalTheta]", "Fmed"}]

